Identification over Compound Multiple-Input Multiple-Output Broadcast Channels

The identification capacity region of the compound broadcast channel is determined under an average error criterion, where the sender has no channel state information. We give single-letter identification capacity formulas for discrete channels and multiple-input multiple-output Gaussian channels under an average input constraint. The capacity theorems apply to general discrete memoryless broadcast channels. This is in contrast to the transmission setting, where the capacity is only known for special cases, notably the degraded broadcast channel and the multiple-input multiple-output broadcast channel with private messages. Furthermore, the identification capacity region of the compound multiple-input multiple-output broadcast channel can be larger than the transmission capacity region. This is a departure from the single-user behavior of identification, since the identification capacity of a single-user channel equals the transmission capacity.

==> anc/rateRegion_mimo5.sage <==
# the tables (*.table) in the figure directory were generated using this script and
#   SageMath, the Sage Mathematics Software System (Version 9.3),
#      The Sage Developers, 2021, https://www.sagemath.org.
#
# To generate the figure data,
#  1. open sage
#  2. load this file
#  3. type 'mkFigData()'

from sage.misc.lazy_list import lazy_list

def mutInfMimo(inputCov, noiseCov, base=e):
    return 0.5*log( prod(1 + P/N for P,N in zip(inputCov, noiseCov)), base )

def mutInfs(powers, vars, base=e):
    return [mutInfMimo(powers, var) for var in vars]

def waterfill(P, noiseCov):
    noiseCov1 = noiseCov
    nu = P
    while True:
        noiseCov1 = [x for x in noiseCov if x < nu]
        l = len(noiseCov1)
        if l > 0:
            nu = ( P + sum(noiseCov1) )/l
        if all(x <= nu for x in noiseCov1):
            break

    def gen():
        for x in noiseCov:
            if x <= nu:
                yield nu-x
            else:
                yield 0

    return list(gen())

def rect(p, **kwargs):
    x, y = p
    return line([(0,y), p, (x, 0)], **kwargs)

def mutInfList(power_allocations, cov):
    return lazy_list((mutInfs(p, cov), p) for p in power_allocations)

class Example(SageObject):
    def __init__(self, power=10, cov=([1, 3, 9, 2, 3],[3, 3, 5, 6, 1]), samples=200): #, simplex=None):
        self.power = power
        self.cov = cov
        self.samples = samples

        self.wf = tuple(waterfill(power, c) for c in cov)

        P = var(','.join( "P%s" % i for i in range(len(self.cov[0])) ))
        self.powerVars = P
        self.capSym = mutInfs(P, self.cov)
        f = self.capSym[1].function(*P)
        C2 = lambda R1: f(*optimizeSymbolically(R1))

    def optimizeR2(self, R1):
        P = self.powerVars
        C = self.capSym
        powers = minimize_constrained(-C[1], [C[0]-R1, self.power-sum(P)] + list(P), self.wf[1])
        f = self.capSym[1].function(*P)
        C2 = f( *powers )
        return (C2, powers)

    def genPlots(self, xmin=0, ymin=0, **kwargs):
        if not hasattr(self, 'plots'):
            Ropt1 = mutInfs(self.wf[0], self.cov)
            Ropt2 = mutInfs(self.wf[1], self.cov)
            #a = var('a')
            self.plots = { 'opt1': rect(Ropt1, color='gray', linestyle='--', xmin=xmin, ymin=ymin, **kwargs)
                         , 'opt2': rect(Ropt2, color='gray', linestyle='--', xmin=xmin, ymin=ymin, **kwargs)
                         , 'convex': parametric_plot(
                             ( lambda a: mutInfMimo([a*p0 + (1-a)*p1 for p0,p1 in zip(*self.wf)], self.cov[0])
                             , lambda a: mutInfMimo([a*p0 + (1-a)*p1 for p0,p1 in zip(*self.wf)], self.cov[1])), 
                             (0, 1),
                             color='red', linestyle='--', xmin=xmin, ymin=ymin, **kwargs)
                         , 'opt': plot( lambda R1: self.optimizeR2(R1)[0], xmin=Ropt2[0], xmax=Ropt1[0], **kwargs )
                              + line([(Ropt1[0], xmin), Ropt1], xmin=xmin)
                              + line([(ymin, Ropt2[1]), Ropt2], ymin=ymin)
                         }

    def plotAll(self, **kwargs):
        if not hasattr(self, '_plotAll'):
            self.genPlots(**kwargs)
            p = self.plots
            self._plotAll = p['opt1'] + p['opt2'] + p['convex'] + p['opt']
        return self._plotAll

    def writeTable(self, firstrow, data, filename):
        with open(filename, 'w') as file:
            file.writelines([firstrow])
            file.writelines("\n%.4f %.4f" % point for point in data) # tex calculates with 4 decimals

    def genOptData(self):
        Ropt = mutInfList(self.wf, self.cov)
        interval = (Ropt[1][0][0], Ropt[0][0][0])
        step = (interval[1] - interval[0])/self.samples
        def optPair(R1):
            C2, powers = self.optimizeR2(R1)
            return (R1, C2)
        self.optData = [optPair(interval[0] + step*i) for i in range(self.samples)]
         #[(0, Ropt[1][0][1])] [(Ropt[0][0][0], 0)]


    def genConvexData(self):
        def combination(a):
            return tuple(mutInfs([a*p0 + (1-a)*p1 for p0,p1 in zip(*self.wf)], self.cov))
        step = 1/self.samples
        self.convexData = [combination(step*i) for i in range(self.samples)]

    def saveDataFiles(self):
        if not hasattr(self, 'optData'):
            self.genOptData()
        if not hasattr(self, 'convexData'):
            self.genConvexData()

        firstrow = "#R1 R2"
        self.writeTable(firstrow, self.optData, "rateRegion_mimo5.opt.table")
        self.writeTable(firstrow, self.convexData, "rateRegion_mimo5.convex.table")

def mkFigData():
    e = Example()
    e.saveDataFiles()

